A Structural-Clustering Based Active Learning for Graph Neural Networks

In active learning for graph-structured data, Graph Neural Networks (GNNs) have shown effectiveness. However, a common challenge in these applications is the underutilization of crucial structural information. To address this problem, we propose the Structural-Clustering PageRank method for improved Active learning (SPA) specifically designed for graph-structured data. SPA integrates community detection using the SCAN algorithm with the PageRank scoring method for efficient and informative sample selection. SPA prioritizes nodes that are not only informative but also central in structure. Through extensive experiments, SPA demonstrates higher accuracy and macro-F1 score over existing methods across different annotation budgets and achieves significant reductions in query time. In addition, the proposed method only adds two hyperparameters, $\epsilon$ and $\mu$ in the algorithm to finely tune the balance between structural learning and node selection. This simplicity is a key advantage in active learning scenarios, where extensive hyperparameter tuning is often impractical.

==> figures/wikics-sage.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "908c2a1e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Sample data\n",
    "x = np.array([10, 20, 40, 60, 80, 160])\n",
    "y_random = [0.24, 0.36, 0.49, 0.50, 0.64, 0.68]\n",
    "y_uncertainty = [0.20, 0.23, 0.38, 0.41, 0.58, 0.62]\n",
    "y_coreset = [0.21, 0.28, 0.47, 0.52, 0.64, 0.72]\n",
    "y_featprop = [0.42, 0.52, 0.61, 0.65, 0.72, 0.74]\n",
    "y_graphpart = [0.52, 0.61, 0.70, 0.72, 0.76, 0.78]\n",
    "y_graphpartfar = [0.46, 0.57, 0.69, 0.74, 0.78, 0.79]\n",
    "y_lpr = [0.51, 0.61, 0.70, 0.76, 0.78, 0.81]\n",
    "\n",
    "# Sample error values\n",
    "y_random_error = [0.02, 0.03, 0.02, 0.01, 0.01, 0.01]\n",
    "y_uncertainty_error = [0.01, 0.02, 0.01, 0.01, 0.02, 0.01]\n",
    "y_coreset_error = [0.02, 0.03, 0.01, 0.02, 0.01, 0.03]\n",
    "y_featprop_error = [0.01, 0.01, 0.02, 0.01, 0.02, 0.01]\n",
    "y_graphpart_error = [0.02, 0.03, 0.01, 0.01, 0.02, 0.01]\n",
    "y_graphpartfar_error = [0.01, 0.01, 0.02, 0.02, 0.01, 0.01]\n",
    "y_lpr_error = [0.01, 0.02, 0.02, 0.01, 0.01, 0.01]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "# Plotting with markers and thicker lines\n",
    "ax.errorbar(range(len(x)), y_random, yerr=y_random_error, label='Random', linestyle='--', color='blue', linewidth=2, marker='o')\n",
    "ax.errorbar(range(len(x)), y_uncertainty, yerr=y_uncertainty_error, label='Uncertainty', linestyle='--', color='orange', linewidth=2, marker='^')\n",
    "ax.errorbar(range(len(x)), y_coreset, yerr=y_coreset_error, label='Coreset', linestyle='--', color='black', linewidth=2, marker='s')\n",
    "ax.errorbar(range(len(x)), y_featprop, yerr=y_featprop_error, label='FeatProp', linestyle='--', color='brown', linewidth=2, marker='p')\n",
    "ax.errorbar(range(len(x)), y_graphpart, yerr=y_graphpart_error, label='GraphPart', linestyle='--', color='cyan', linewidth=2, marker='*')\n",
    "ax.errorbar(range(len(x)), y_graphpartfar, yerr=y_graphpartfar_error, label='GraphPartFar', linestyle='--', color='green', linewidth=2, marker='x')\n",
    "ax.errorbar(range(len(x)), y_lpr, yerr=y_lpr_error, label='LPR', linestyle='--', color='red', linewidth=2, marker='d')\n",
    "\n",
    "ax.set_xlabel('#Labeled Nodes', fontsize=12)\n",
    "ax.set_ylabel('Accuracy', fontsize=12)\n",
    "ax.set_xticks(range(len(x)))\n",
    "ax.set_xticklabels(x, fontsize=14)\n",
    "ax.set_yticks([0.2, 0.4, 0.6, 0.8])\n",
    "ax.set_yticklabels([0.2, 0.4, 0.6, 0.8], fontsize=14)\n",
    "ax.legend(loc='lower right', fontsize=10, ncol=2)\n",
    "#ax.grid(True)\n",
    "\n",
    "plt.savefig(\"cora-sage.png\")\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a168abaa",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "myenv",
   "language": "python",
   "name": "myenv"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

